Compact packings of the plane with three sizes of discs

A compact packing is a set of non-overlapping discs where all the holes between discs are curvilinear triangles. There is only one compact packing by discs of size $1$. There are exactly $9$ values of $r$ which allow a compact packing by discs of sizes $1$ and $r$. We prove here that there are exactly $164$ pairs $(r,s)$ allowing a compact packing by discs of sizes $1$, $r$ and $s$.

==> coronas.sage <==

# input: list of char 1,r,s coding a corona
# output: minimal string (amont cyclic/reverse of l) encoding this corona
def canonical(l):
    lr=copy(l)
    lr.reverse()
    z=[[l[mod(j+i,len(l))] for j in range(len(l))] for i in range(len(l))]
    z=z+[[lr[mod(j+i,len(lr))] for j in range(len(lr))] for i in range(len(lr))]
    z.sort()
    x=''
    for i in range(len(l)):
        x=x+z[0][i]
    return x

# input:  string w encoding a corona
# output: corresponding angle vector
def angles(w):
    k=[0,0,0,0,0,0]
    n=len(w)
    for i in range(n):
        if {w[i],w[mod(i+1,n)]}=={'1'}:
            k[0]=k[0]+1
        if {w[i],w[mod(i+1,n)]}=={'1','r'}:
            k[1]=k[1]+1
        if {w[i],w[mod(i+1,n)]}=={'1','s'}:
            k[2]=k[2]+1
        if {w[i],w[mod(i+1,n)]}=={'r'}:
            k[3]=k[3]+1
        if {w[i],w[mod(i+1,n)]}=={'r','s'}:
            k[4]=k[4]+1
        if {w[i],w[mod(i+1,n)]}=={'s'}:
            k[5]=k[5]+1
    return tuple(k)

# input: angle vector k
# output: set of strings encoding all the corresponding coronas
def sequences(k):
    if k[0]+k[1]+k[2]>0:
        return aux_sequences(vector(k),'','1',false)
    elif k[3]+k[1]+k[4]>0:
        return aux_sequences(vector(k),'','r',false)
    else:
        return aux_sequences(vector(k),'','s',false)
        
# same but stop once the first sequence is found
def sequence(k):
    try:
        if k[0]+k[1]+k[2]>0:
            return aux_sequences(vector(k),'','1',true)
        elif k[3]+k[1]+k[4]>0:
            return aux_sequences(vector(k),'','r',true)
        else:
            return aux_sequences(vector(k),'','s',true)
    except Exception as seq:
        return seq.args[0]

# recursive auxiliary function for the two previous ones.
def aux_sequences(k,u,e,une):
    if k==0:
        if une:
            raise Exception(canonical(list(u)))
        return set([canonical(list(u))])
    l=set()
    if e=='1':
        if k[0]>0:
            l.update(aux_sequences(k-vector((1,0,0,0,0,0)),u+'1','1',une))
        if k[1]>0:
            l.update(aux_sequences(k-vector((0,1,0,0,0,0)),u+'r','r',une))
        if k[2]>0:
            l.update(aux_sequences(k-vector((0,0,1,0,0,0)),u+'s','s',une))
    elif e=='r':
        if k[3]>0:
            l.update(aux_sequences(k-vector((0,0,0,1,0,0)),u+'r','r',une))
        if k[1]>0:
            l.update(aux_sequences(k-vector((0,1,0,0,0,0)),u+'1','1',une))
        if k[4]>0:
            l.update(aux_sequences(k-vector((0,0,0,0,1,0)),u+'s','s',une))
    else:
        if k[5]>0:
            l.update(aux_sequences(k-vector((0,0,0,0,0,1)),u+'s','s',une))
        if k[4]>0:
            l.update(aux_sequences(k-vector((0,0,0,0,1,0)),u+'r','r',une))
        if k[2]>0:
            l.update(aux_sequences(k-vector((0,0,1,0,0,0)),u+'1','1',une))
    return l

# check whether the angle vector k does indeed correspond to a corona
def coronable(k):
    # check that there is an integer number of discs in the corona
    a=mod(k[1]+k[2],2)==0 and mod(k[1]+k[4],2)==0 and mod(k[2]+k[4],2)==0
    # if yxy, then either only y's or yxz or xxy
    # si yxy alors soit que des y, soit yxz ou zxy
    b=k[1]<>0 or k[2]<>0 or k[0]==0 or (k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0 and k[5]==0)
    c=k[1]<>0 or k[4]<>0 or k[3]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[4]==0 and k[5]==0)
    d=k[2]<>0 or k[4]<>0 or k[5]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0)
    # cycles on the triangle between 1,r,s
    z=min(k[1],k[2],k[4])
    e=mod(k[1]-z,2)==0 and mod(k[2]-z,2)==0 and mod(k[4]-z,2)==0
    return a and b and c and d and e

# computes the list of the possible small coronas
def small_coronas():
    pc=[]
    for k in cartesian_product([range(6) for i in range(6)]):
        if coronable(k) and k[0]+k[1]+k[2]+k[3]+k[4]+k[5]<6 and 6<3*k[0]+3*k[1]+3/2*k[2]+3*k[3]+3/2*k[4]+k[5]:
            pc.append(tuple(k))
    return pc

# algebraic ratio s/r given by the small coronas pc[0:9] (which do not contain any 1)
# This corresponds to the values in the paper Ken06
var('x')
kennedy=[
AA(sin(pi/12)/(1-sin(pi/12))),
AA(5-2*sqrt(6)),
AA((2*sqrt(3)+1-2*sqrt(1+sqrt(3)))/3),
AA(ZZ[x](8*x^3+3*x^2-2*x-1).roots(AA)[0][0]),
AA((sqrt(17)-3)/4),
AA(ZZ[x](x^8 - 8*x^7 - 44*x^6 - 232*x^5 - 482*x^4 - 24*x^3 + 388*x^2 - 120*x + 9).roots(AA)[2][0]),
AA(2/sqrt(3)-1),
AA(ZZ[x](x^4-10*x^2-8*x+9).roots(AA)[0][0]),
AA(sqrt(2)-1),
AA(1/sin(pi/5)-1)]

# input: angle vector k of a small corona
# output: list of the medium coronas compatible with the lower bound on s/r given by k
# to have them all: k=pc[1] (minimal lower bound)
def medium_coronas(k):
    # a: lower bound on s/r given by k
    k2=angles(sequence(k).replace('1','r'))
    a=RIF(kennedy[pc.index(k2)])
    # maximal values of the integers l3, l5 and l6
    ua=RIF(arccos(1/(1+a)))
    va=RIF(arccos(1-2*a^2/(1+a)^2))
    dp=RIF(2*pi)
    l3=floor((dp/ua).endpoints()[1])
    l5=l3
    l6=floor((dp/va).endpoints()[1])
    # brute force search among possible angle vectors l
    mc=[]
    for l in cartesian_product([range(6),range(6),range(l3+1),range(6),range(l5+1),range(l6+1)]):
        b=(l[0]+l[1]+l[3]+RIF(3/pi)*(l[2]*ua+l[4]*ua+l[5]*va)).endpoints()[0]
        c=3*l[0]+3/2*l[1]+3/2*l[2]+l[3]+l[4]+l[5]        
        if b<6 and 6<c and l[0]+l[1]+l[3]+(l[2]+l[4])/2<6 and coronable(l):
            mc.append(tuple(l))
    return mc

# compute the angle xyz (not exact because of arccos)
def angle(x,y,z):
    return arccos(((y+x)^2+(y+z)^2-(x+z)^2)/2/(y+x)/(y+z))
# much more precise
angle=lambda x,y,z: arccos(1-2/(y/x+1)/(y/z+1))


# input: values rr and ss for r and s (exact or interval), type tc=0/1/2 of searched coronas
# output: coronas of type tc which are possibly (interval arith.) compatible with rr and ss
def find_coronas_int(rr,ss,tc):
    rrr=RIF(rr)
    sss=RIF(ss)
    un=RIF(1)
    dp=RIF(2*pi)
    z=[sss,rrr,un][tc]
    a=[angle(un,z,un),angle(un,z,rrr),angle(un,z,sss),angle(rrr,z,rrr),angle(rrr,z,sss),angle(sss,z,sss)]
    candidates=[]
    # brute force search, restrict possible values to fasten
    for k0 in range(floor((dp/a[0]).endpoints()[1])+1):
        for k1 in range(floor(((dp-k0*a[0])/a[1]).endpoints()[1])+1):
            for k2 in range(floor(((dp-k0*a[0]-k1*a[1])/a[2]).endpoints()[1])+1):
                for k3 in range (floor(((dp-k0*a[0]-k1*a[1]-k2*a[2])/a[3]).endpoints()[1])+1):
                    for k4 in range (floor(((dp-k0*a[0]-k1*a[1]-k2*a[2]-k3*a[3])/a[4]).endpoints()[1])+1):
                        k5f=((dp-k0*a[0]-k1*a[1]-k2*a[2]-k3*a[3]-k4*a[4])/a[5])
                        for k5 in range(max(0,floor(k5f.endpoints()[0])), floor(k5f.endpoints()[1])+1):
                            if (dp-k0*a[0]-k1*a[1]-k2*a[2]-k3*a[3]-k4*a[4]-k5*a[5]).contains_zero():
                                k=tuple((k0,k1,k2,k3,k4,k5))
                                # at most six discs of size x around a disc of size x
                                if (tc==0 and k5+(k2+k4)/2<=6) or (tc==1 and k3+(k1+k4)/2<=6) or (tc==2 and k0+(k1+k2)/2<=6):
                                    if coronable(k):
                                        candidates.append(k)
    # removes hexagonal compact
    candidates.remove([(0,0,0,0,0,6),(0,0,0,6,0,0),(6,0,0,0,0,0)][tc])
    return candidates

# add verification holes if interstitial ?


# input: angle vector k of a corona of type tc, values rr and ss for r and s
# ouput: is the corona possibly (interval arithmetic) compatible?
def check_corona_int(k,tc,rr,ss):
    rrr=RIF(rr)
    sss=RIF(ss)
    un=RIF(1)
    dp=RIF(2*pi)
    z=[sss,rrr,un][tc]
    e=k[0]*angle(un,z,un)+k[1]*angle(un,z,rrr)+k[2]*angle(un,z,sss)+k[3]*angle(rrr,z,rrr)+k[4]*angle(rrr,z,sss)+k[5]*angle(sss,z,sss)-dp
    return e.contains_zero()



==> equations.sage <==

KX=PolynomialRing(QQ,['X1','X2','X3','X4','X5','X6','X7','X8','r','s'])
K=PolynomialRing(QQ,['r','s'])
KX.inject_variables()
K.inject_variables()

# cosines theorem
def kashi(x,y,z):
    return ((y+x)^2+(y+z)^2-(x+z)^2)/2/(y+x)/(y+z)

# cosines theorem to get cosines as rational fractions in r and s
cosinus=[
kashi(1,s,1),kashi(1,s,r),kashi(1,s,s),kashi(r,s,r),kashi(r,s,s),kashi(s,s,s),
kashi(1,r,1),kashi(1,r,r),kashi(1,r,s),kashi(r,r,r),kashi(r,r,s),kashi(s,r,s),
kashi(1,1,1),kashi(1,1,r),kashi(1,1,s),kashi(r,1,r),kashi(r,1,s),kashi(s,1,s)
]

# sines using sqrt(1-cos^2) and auxiliary variables Xi to avoid square root
sinus=[
2*X1/(s+1)^2, 2*X2/(s+1)/(r+s), X3/(s+1), 2*r*X4/(r+s)^2, X5/(r+s), X6/2,
2*X7/(r+1)^2, X8/(r+1), 2*X2/(r+1)/(r+s), X6/2, X4/(r+s), 2*s*X5/(r+s)^2,
X6/2, X7/(r+1), X1/(s+1), 2*r*X8/(r+1)^2, 2*X2/(r+1)/(s+1), 2*s*X3/(s+1)^2
]

# definition of the auxiliary variables
dico=dict({X1:s*(s+2),X2:r*s*(r+s+1),X3:2*s+1,X4:s*(2*r+s),X5:r*(r+2*s),X6:3,X7:r*(r+2),X8:2*r+1})

# a factor of a polynomial is useless if it has no real root 0<s<r<1
# here is a small heuristic to remove some useless factors (to eventually get a simpler polynomial) : all the coefficients avec the same sign or some frequence cases
def useless(f):
    return len(set(sign(i) for i in f.coefficients()))==1 or f in [s-1,1-s,r-1,1-r,r-s,s-r]

# remove the auxiliary variables (each variable roughly double the equation degree)
def elimine(eqX):
    try:
        # remove useless factors and multiplicities
        l=[f[0] for f in factor(eqX) if not set(f[0].variables()).issubset({r,s}) or not useless(f[0])]
#        if len(l)>1:
#            return prod([elimine(f) for f in l])
        eqX=prod(l)
        # choose an Xi and remove it
        X=set(eqX.variables()).difference({r,s})
        Xi=X.pop()
        A=eqX.coefficient(Xi)
        B=eqX-A*Xi
        eqX=A^2*dico.get(Xi)-B^2 # the most time-consuming step
        # remove any Xj^2 that could have be created
        for Xj in X:
            eqX+=eqX.coefficient(Xj^2)*(dico.get(Xj)-Xj^2)
        return elimine(eqX)
    except KeyError: # no more Xi to remove
        return eqX

# polynomial with auxiliary variables associated with the vector angle k
# tc=0,1,2 stands for a small/medium/large corona
def equationX(k,tc):
    (a,b,c,d,e,f)=SR.var('a b c d e f')
    v=(a,b,c,d,e,f)
    l=[cos(i) for i in v]+[sin(i) for i in v]
    eqX=KX(-1) # cos(2pi) on right-hand side of the equation
    if len([1 for i in k if i<>0])==1: # special case because operands(cos(a)) returns a and not cos(a)
        ops=[cos(v[i]) for i in range(6) if k[i]<>0]
    else: # usual case
        ops=cos(sum(v[i]*sign(k[i]) for i in range(6))).trig_expand().operands()
    for o in ops:
        t=KX(1)
        for ft in o.factor_list():
            if ft[0]==-1:
                t=-t
            else:
                i=l.index(ft[0])
                if i<6: #cos
                    t*=chebyshev_T(k[i],cosinus[6*tc+i])
                else: #sin
                    t*=chebyshev_U(k[i-6]-1,cosinus[6*tc+i-6])*sinus[6*tc+i-6]
        eqX+=t
    return KX(prod([f[0] for f in factor(numerator(eqX)) if not useless(f[0])]))
#    return KX(numerator(eqX))

# polynomial in r and s associated with the vector angle k
def equation(k,tc):
    return K(elimine(equationX(k,tc)))

#################
## vérification ##

# check that the equation eqX with auxiliary variables Xi is satisfied by the algebraic values rs=(r,s)
def elimine2(eqX,rs):
    try:
        # remove useless factors and multiplicities
        l=[f[0] for f in factor(eqX) if not useless(f[0])]
#        if len(l)>1: # factorisation possible (tjrs facteur sans Xi ?)
#            return sum([elimine2(f,rs) for f in l])>0
        eqX=KX(prod(l))
        # choose an Xi and remove it
        X=set(eqX.variables()).difference({r,s})
        Xi=X.pop()
        A=eqX.coefficient(Xi)
        B=eqX-A*Xi
        # before multiplying by AXi-B, check it is non-zero in interval arithmetic
        C=A*Xi-B
        C=C.substitute({Xi:sqrt(SR(dico.get(Xi))) for Xi in set(eqX.variables()).difference({r,s})})
        C=RIF(C.substitute({r:RIF(rs[0]),s:RIF(rs[1])}))
        # if interval arithmetic does not ensures that it is non-zero, raise a Warning (will be checked exactly elsewhere)
        if C.contains_zero():
            raise Warning
        eqX=A^2*dico.get(Xi)-B^2
        # remove any Xj^2 that could have be created
        for Xj in X:
            eqX+=eqX.coefficient(Xj^2)*(dico.get(Xj)-Xj^2)
        return elimine2(eqX,rs)
    except KeyError: # no more Xi to remove: check exactly the equation
        a=K(eqX).substitute({r:rs[0],s:rs[1]})
        a.exactify()
        return a==0

# check exactly whether the corona k of type tc is ok with values rr and ss of r and s
def check_corona_exact(k,tc,rr,ss):
    eqX=equationX(k,tc)
    try:
        return elimine2(eqX,(rr,ss))
    except Warning: # interval arithmetic does not suffices -> substitutes algebraic values of r and s in Xi (more time-consuming)
        eq=eqX.substitute({Xi:sqrt(SR(dico.get(Xi))) for Xi in set(eqX.variables()).difference({r,s})})
        z=AA(eq.substitute(r=rr,s=ss))
        return z.exactify()==0
    return true



==> one_small_corona.sage <==

#########################################
# All the pairs of small/medium coronas #
#########################################

# all the small coronas
pc=small_coronas()

# all the medium coronas for each of then 10 lower bounds on s/r
#mcs=[medium_coronas(k) for k in pc[0:10]] # 5min 22s
mcs=load('mcs')

# compute all the medium corona equations, "just for fun"
# z=[equation(i,1) for i in mcs[1]] : 2h 21min 47s
# save(z,'eqmcs') # 36,2 Mo

# all the potential pairs small/medium coronas
pcmc=[mcs[pc.index(angles(sequence(k).replace('1','r')))] for k in pc]
# counts the 16805 pairs
sum([len(i) for i in pcmc])

#################################################
# Small and medium coronas assumed to intersect #
#################################################

# we shall assume that the small corona contains an r and the medium one contains an s
pcmc=[[l for l in pcmc[i] if pc[i][1]+pc[i][3]+pc[i][4]>0 and l[2]+l[4]+l[5]>0] for i in range(55)]
# 12265 pairs

#########################
# (pre)cover conditions #
#########################

# if xs appears in the vector angle l of the medium corona, then xr must appear in the vector angle k of the small corona; for x=1,r,s
precover=lambda (k,l,t): (l[2]==0 or k[1]>0) and (l[4]==0 or k[3]>0) and (l[5]==0 or k[4]>0)

# check the pre-cover condition
pcmc=[[l for l in pcmc[i] if precover((pc[i],l,1))] for i in range(55)]
# 2889

# if xsy appear in any medium corona of vector angle l, then xry or yrx must appear in the (unique) small corona of vector angle k
def cover(k,l,t):
    pseq=sequence(k)
    pseq=pseq+pseq[0:2] # avoids circularity problem
    voisins=[('1','1'),('1','r'),('1','s'),('r','r'),('r','s'),('s','s')]
    pxty=[(x+'r'+y in pseq or  y+'r'+x in pseq) for (x,y) in voisins]
    for tseq in sequences(l):
        tseq=tseq+tseq[0:2] # avoids circularity problem
        txsy=[(x+'s'+y in tseq or  y+'s'+x in tseq) for (x,y) in voisins]
        if min(vector(pxty)-vector(txsy))>=0:
            return true
    return false
    
# check the cover condition
pcmc=[[l for l in pcmc[i] if cover(pc[i],l,1)] for i in range(55)]
# 803 pairs in 1min 20s



##########################
# Hidden variable method #
##########################

# list of all the different r-coronas which appear in all the pairs small/medium coronas
mc=list(set(flatten(pcmc,max_level=1)))
# 192 r-coronas

# compute the equations associated with small and medium coronas
eqpc=[equation(i,0) for i in pc] # 6.5s
eqmc=[equation(i,1) for i in mc] # 1min 51s

# for each pair, compute the indices in lists pc and mc, order this
I=flatten([[(i,mc.index(j)) for j in pcmc[i]] for i in range(len(pc))],max_level=1)
I.sort()

# input: indices i and j of a small and a medium coronas,  k=AA or CIF
# output: cartesian product of the entries of the solutions of the associated equations
def projections((i,j),k):
    # compute the resultants
    R=ZZ[r](eqpc[i].resultant(eqmc[j],s))
    S=ZZ[s](eqpc[i].resultant(eqmc[j],r))
    RR=flatten([f[0].roots(k,multiplicities=false) for f in factor(R) if not useless(f[0])])
    SS=flatten([f[0].roots(k,multiplicities=false) for f in factor(S) if not useless(f[0])])
    # remove likely non real roots if computation on CIF
    if k==CIF:
        RR=[x.real() for x in RR if x.imag().contains_zero()]
        SS=[x.real() for x in SS if x.imag().contains_zero()]
    # filter real roots in (0,1)
    RR=[x for x in RR if x>0 and x<1]
    SS=[x for x in SS if x>0 and x<1]
    # cartesian product with s<r
    return flatten([[((i,j),(rr,ss)) for rr in RR if RIF(rr).endpoints()[1]>RIF(ss).endpoints()[0] and rr>ss] for ss in SS],max_level=1)

# applies projections on the whole I, result in RS or in E if error (see below)
def candidates(I,k):
    RS=[]
    E=[] # sometimes an error happens (see dedicated section below)
    for z in I:
        print(z)
        try:
            RS+=projections(z,k)
        except:
            E.append(z)
            print(sys.exc_info())
    return (RS,E)  

(RS,E)=candidates(I,AA)
# 56968 candidates in 4min
# 23 errors, see error section below


#################################
# arithmetic interval filtering #
#################################

# check that the small and medium coronas are compatibles with the interval arithmetic values of r and s
# check also that there is at least one large corona compatible with these values
def filter_int(RS):
    RS2=[]
    for ((i,j),(rr,ss)) in RS:
        print(((i,j),(rr,ss)))
        if not check_corona_int(pc[i],0,rr,ss):
            continue
        print('Values of r and s likely compatible with the small corona %s'%sequence(pc[i]))
        if not check_corona_int(mc[j],1,rr,ss):
            continue
        print('Values of r and s likely compatible with the medium corona %s'%sequence(mc[j]))
        if find_coronas_int(rr,ss,2)==[]:
            continue
        print('Values of r and s likely compatible with at least one large corona')
        RS2.append(((i,j),(rr,ss)))
    return RS2

RS2=filter_int(RS)
# 202 remaining candidates in 3min
# we can list those which have likely more than one small corona:
# however we cannot remove them without exact verification (after).

##########
# Errors #
##########

# several errors occur when computing the roots of an univariate polynomial on AA:

# 15 cases of ZeroDivisionError: (0, 179), (1, 57), (2, 9),  (2, 57),  (2, 190),  (3, 48), (3, 97), (4, 51), (4, 115), (5, 83), (7, 27), (8, 56), (8, 95), (22, 54), (39, 18)
# cause: the system is not zero dimensional, the resultant R or S is zero
# all pairs of coronas contain only r and s (no 1) except the two last ones (22, 54), (39, 18)
# two last ones: ruled out in the paper
# 13 first ones: must exists an s or r-corona with a 1 (otherwise no packing with 3 discs)
D1=[(0, 179), (1, 57), (2, 9),  (2, 57),  (2, 190),  (3, 48), (3, 97), (4, 51), (4, 115), (5, 83), (7, 27), (8, 56), (8, 95)]
# if exists an s-corona with 1 and r or an r-corona with 1 and s : case already handled otherwhere
# otherwise: s-corona without r or r-corona without s. check no solution:
# if there is an s-corona in 1 and s:
# equations in s for all the possible cases
eqs_ken_s=[equation(angles(u),0) for u in ['11111','1111s','111ss','11s1s','1111','11sss','1s1ss','111s','111','11ss']]
# check that with the two initial corona there is no solution
[[ideal([eqpc[i],eqmc[j],k]).variety() for k in eqs_ken_s] for (i,j) in D1]
# no solution in 2s
# if there is an r-corona in 1 and r: similar with r instead of s
eqs_ken_r=[i.substitute(s=r) for i in eqs_ken_s]
[[ideal([eqpc[i],eqmc[j],k]).variety() for k in eqs_ken_r] for (i,j) in D1]
# no solution in 8s

# RuntimeError: (25, 8)
# cause: maximum recursion depth exceeded while calling a Python object
# ValueError: (38, 8), (38, 76)
# cause: Refining interval that does not bound unique root
# AssertionError: (28, 76), (37, 11), (37, 80), (37, 111), (49, 76)
# cause: ? change the base ring of the polynomial from ZZ to AA (Thierry) ?
# all these errors:
E=[(25, 8),(28, 76), (37, 11), (37, 80), (37, 111), (49, 76), (38, 8), (38, 76)]
# solution: solve on CIF instead of AA, remove solutions whose imaginary part does not contain zero, set to zero the remaining imaginary part (i.e. we don't take any risk and keep these candidates)
(RSE,E2)=candidates(E,CIF)
# 5872 candidates in 1min, no more error

RSE2=filter_int(RSE)
# 1 remaining candidates in 1.2s : (28,76)=1rr1s/11rrs,
# ruled out combinatorially by lemma 6 -> NO MORE ERROR
# remark: exact solving via Groebner basis: 45minutes to show that it is ok without lemma 6


# dim 1 : doit y'avoir une s ou r corona avec 1
# si y'en a une avec contact s-r : cas déjà vu
# sinon : s-couronne en s et 1 ou r-couronne en r et 1 -> 10 valeurs Kennedy pour s ou r.
# essayer

##############################
# exact arithmetic filtering #
##############################

# check that there is exactly one small corona
# compute the medium coronas and avoid duplicates
# compute the large coronas and check that there is at least one
# return a list of elements ((i,j),(rr,ss),(p,m,g)) where (p,m,g) are all the small/medium/large coronas compatible with the small corona pc[i] and the medium mc[j], i.e., the value rr and ss of r and s
def filter_exact(RS):
    RS2=[]
    dup=[]  # to avoid duplicates
    k=0
    du=0
    for ((i,j),(rr,ss)) in RS:
        print(k)
        k+=1
        print(((i,j),(rr,ss)))
        # check that pc[i] is the only small corona
        p=[z for z in find_coronas_int(rr,ss,0) if check_corona_exact(z,0,rr,ss)]
        if p<>[pc[i]]:
            continue
        print('Only one small corona')
        # check that there is no previous small corona with the same set of medium coronas
        m=[z for z in find_coronas_int(rr,ss,1) if check_corona_exact(z,1,rr,ss)]
        if (i,m) in dup: # another case whose medium corona is in m
            du+=1
            continue
        print('%d medium coronas'%len(m))
        dup.append((i,m))
        # check that there is at least one large corona (this is the most time-consuming)
        g=[z for z in find_coronas_int(rr,ss,2) if check_corona_exact(z,2,rr,ss)]
        if g==[]:
            continue
        print('%d large coronas'%len(g))
        RS2.append(((i,j),(rr,ss),(p,m,g)))
    print('%d duplicates removed'%du)
    return RS2

RS3=filter_exact(RS2)
# 175 in 30min (mostly exact checking of large coronas, e.g. 39,130)
# removed from RS2: 26 duplicates and (11,157), which also allows s-corona 1s1ss (12): this is N°19, the only packing with two small coronas

# one could fasten by removing coronas with not well-filled holes (intersitital cases)
# it also helps for finding packing then...

#####################################
# Use Lemmas to rule out some pairs #
#####################################

# lemma 4
RS4=[i for i in RS3 if i[0][0] not in [10,13,17,37]]
# 151

# Lemma 5: 7 particular cases are removed
lem5=[
('1rsrs', '1rr1ss'),
('11rr', '11rrs'),
('1rr1s', '11rrs'),
('rrrrr', '1rsrsr'),
('rrrrs', '11rssr'),
('rrrss', '11rssr'),
('rrrs', '11rssr')]

RS5=[i for i in RS4 if (sequence(pc[i[0][0]]),sequence(mc[i[0][1]])) not in lem5]
# 145 left

# all: 48 minutes


==> two_phases.sage <==
# all the 55 small coronas (except ssssss)
pc=small_coronas()

# compute the equations associated with the small coronas
eqpc=[equation(i,0) for i in pc] # 6.5s

# 45 candidates derived from the 10 cases for two discs
RS=[((i,j),(kennedy[j],kennedy[i])) for (i,j) in cartesian_product([range(10),range(10)]) if kennedy[i]<kennedy[j]]

# return a list of elements ((i,j),(rr,ss),(p,m,g)) where (p,m,g) are the small/medium/large coronas
def filter_exact(RS):
    RS2=[]
    k=0
    for ((i,j),(rr,ss)) in RS:
        print(k)
        k+=1
        print(((i,j),(rr,ss)))
        p=[z for z in find_coronas_int(rr,ss,0) if check_corona_exact(z,0,rr,ss)]
        print('%d small coronas'%len(p))
        m=[z for z in find_coronas_int(rr,ss,1) if check_corona_exact(z,1,rr,ss)]
        print('%d medium coronas'%len(m))
        g=[z for z in find_coronas_int(rr,ss,2) if check_corona_exact(z,2,rr,ss)]
        print('%d large coronas'%len(g))
        RS2.append(((i,j),(rr,ss),(p,m,g)))
    return RS2

RS2=filter_exact(RS)
# compute all the coronas in 4min 26s



==> two_small_coronas.sage <==
# all the 55 small coronas (except ssssss)
pc=small_coronas()

# all the 1485 pairs (i,j) of indices of small coronas, i<j
I=flatten([[(i,j) for j in range(i+1,55)] for i in range(54)],max_level=1)

# remove the pairs of coronas both without any medium disc
I=[(i,j) for (i,j) in I if 'r' in sequence(pc[i]) or 'r' in sequence(pc[j])]
# remove the pairs of coronas both without any large disc
I=[(i,j) for (i,j) in I if '1' in sequence(pc[i]) or '1' in sequence(pc[j])]

##########################
# Hidden variable method #
##########################

# compute the equations associated with the small coronas
eqpc=[equation(i,0) for i in pc] # 6.5s


# input: indices i and j of two small coronas,  k=AA or CIF
# output: cartesian product of the entries of the solutions of the associated equations
def projections((i,j),k):
    # compute the resultants
    R=ZZ[r](eqpc[i].resultant(eqpc[j],s))
    S=ZZ[s](eqpc[i].resultant(eqpc[j],r))
    RR=flatten([f[0].roots(k,multiplicities=false) for f in factor(R) if not useless(f[0])])
    SS=flatten([f[0].roots(k,multiplicities=false) for f in factor(S) if not useless(f[0])])
    # remove surely non real roots if computation on CIF (use conjugated complex roots instead?)
    if k==CIF:
        RR=[x.real() for x in RR if x.imag().contains_zero()]
        SS=[x.real() for x in SS if x.imag().contains_zero()]
    # filter real roots in (0,1)
    RR=[x for x in RR if x>0 and x<1]
    SS=[x for x in SS if x>0 and x<1]
    # cartesian product with s<r
    return flatten([[((i,j),(rr,ss)) for rr in RR if RIF(rr).endpoints()[1]>RIF(ss).endpoints()[0] and rr>ss] for ss in SS],max_level=1)

# applies projections on the whole I, result in RS or in E if error (see below)
def candidates(I,k):
    RS=[]
    E=[] # sometimes an error happens (see dedicated section below)
    for z in I:
        print(z)
        try:
            RS+=projections(z,k)
        except:
            E.append(z)
            print(sys.exc_info())
    return (RS,E)  

# 17,52: removed (see below)
I.remove((17,52))
(RS,E)=candidates(I,AA)
# 13239 candidates in 1min 30s
E.append((17,52))
# three errors :
# (4,37) : AssertionError 
# (5,38) : RuntimeError: maximum recursion depth exceeded while calling a Python object
# (17,52) : roots(AA) endless with a factor of degree 44 of S. no pb in CIF or if casts in AA[s] before...
(RSE,E2)=candidates(E,CIF)
# 179 candidates in 1.5s

#################################
# arithmetic interval filtering #
#################################

# check that the two small coronas are compatibles with the interval arithmetic values of r and s
# check also that there is at least one medium and one large corona compatible with these values
def filter_int(RS):
    RS2=[]
    for ((i,j),(rr,ss)) in RS:
        print(((i,j),(rr,ss)))
        if not check_corona_int(pc[i],0,rr,ss):
            continue
        if not check_corona_int(pc[j],0,rr,ss):
            continue
        print('Values of r and s likely compatible with the small coronas %s and %s'%(sequence(pc[i]),sequence(pc[j])))
        if find_coronas_int(rr,ss,1)==[]:
            continue
        print('Values of r and s likely compatible with at least one medium corona')
        if find_coronas_int(rr,ss,2)==[]:
            continue
        print('Values of r and s likely compatible with at least one large corona')
        RS2.append(((i,j),(rr,ss)))
    return RS2


RS2=filter_int(RS)
# 37 remaining candidates in 38s

RSE2=filter_int(RSE)
# 0 remaining candidates in 30ms
# no more error !


##############################
# exact arithmetic filtering #
##############################

# compute all the coronas
# return a list of elements ((i,j),(rr,ss),(p,m,g)) where (p,m,g) are all the small/medium/large coronas compatible with the small corona pc[i] and the medium mc[j], i.e., the value rr and ss of r and s
def filter_exact(RS):
    RS2=[]
    dup=[]  # to avoid duplicates
    k=0
    for ((i,j),(rr,ss)) in RS:
        print(k)
        k+=1
        print(((i,j),(rr,ss)))
        p=[z for z in find_coronas_int(rr,ss,0) if check_corona_exact(z,0,rr,ss)]
        if pc[i] not in p or pc[j] not in p:
            continue
        print('%d small coronas'%len(p))
        m=[z for z in find_coronas_int(rr,ss,1) if check_corona_exact(z,1,rr,ss)]
        if m==[]:
            continue
        print('%d medium coronas'%len(m))
        g=[z for z in find_coronas_int(rr,ss,2) if check_corona_exact(z,2,rr,ss)]
        if g==[]:
            continue
        print('%d large corona'%len(g))
        RS2.append(((i,j),(rr,ss),(p,m,g)))
    return RS2

RS3=filter_exact(RS2)
# 37 remaining candidates (i.e., all) in 22s

